Quadratic-Defect Completions of Spherical $2$-Design Orbits

We study how spherical $2$-designs arising from finite group orbits can be completed to spherical $4$-designs by adjoining further orbits, allowing weights in the general theory. For an irreducible real orthogonal $G$-module $W$ with $\mathbb D=\operatorname{End}_G(W)\in\{\mathbb R,\mathbb C,\mathbb H\}$, we consider the multiplicity-two representation $W\oplus W$ and retain the failure of the $2$-design equation $M^*M=\frac12 I_2$ as a quadratic defect. When the invariant quartics are determined by the Hermitian Gram matrix, the fourth-moment problem reduces to a mean and covariance condition on these defects. This yields a sharp lower bound for the total weight of the correction orbits; at equality, their normalized defects form a weighted spherical $2$-design in the associated defect space. The quartic condition holds for the multiqubit Clifford groups in every dimension $r\geq 1$, giving an unbounded-dimensional family with a fixed three-dimensional defect space; among equality cases using the minimum number of correction orbits, the defect geometry is always a regular tetrahedron. As a complementary unweighted example, we construct a $378$-point $W(E_6)$-invariant spherical $4$-design in $S^{11}$ and prove that it is sharp among unweighted invariant completions containing a spherical $2$-design orbit.

==> verify_E6_orbit.py <==
#!/usr/bin/env python3
"""Exact verification for the E6 section of the quadratic-defect paper.

Coordinates are in the simple-root basis. The Gram matrix is the E6 Cartan
matrix C, so <v,w> = v^T C w. The simple reflection is
    s_i(v) = v - (C v)_i e_i.

The script checks:
  * |W(E6)| = 51840;
  * stabilizer orders 1920 for a and 192 for the ordered pair (a,b);
  * the character averages m_3(W)=0 and m_4(W)=6 used in Section 8.
All calculations are integral/rational.
"""

from collections import deque
from fractions import Fraction

C = (
    (2, 0, -1, 0, 0, 0),
    (0, 2, 0, -1, 0, 0),
    (-1, 0, 2, -1, 0, 0),
    (0, -1, -1, 2, -1, 0),
    (0, 0, 0, -1, 2, -1),
    (0, 0, 0, 0, -1, 2),
)

I6 = tuple(1 if i == j else 0 for i in range(6) for j in range(6))
a0 = (2, 3, 4, 6, 5, 4)
b0 = (2, 1, 2, 2, 1, 0)


def mat_vec_rows(A, v):
    return tuple(sum(A[i][j] * v[j] for j in range(6)) for i in range(6))


def inner(v, w):
    Cw = mat_vec_rows(C, w)
    return sum(v[i] * Cw[i] for i in range(6))


def reflect(v, i):
    Cv = mat_vec_rows(C, v)
    out = list(v)
    out[i] -= Cv[i]
    return tuple(out)



def simple_reflection_matrix(i):
    rows = [[1 if r == c else 0 for c in range(6)] for r in range(6)]
    rows[i] = [(1 if i == j else 0) - C[i][j] for j in range(6)]
    return tuple(x for row in rows for x in row)


def matmul(A, B):
    return tuple(
        sum(A[6 * i + k] * B[6 * k + j] for k in range(6))
        for i in range(6)
        for j in range(6)
    )


def matvec(A, v):
    return tuple(sum(A[6 * i + j] * v[j] for j in range(6)) for i in range(6))


def trace(A):
    return sum(A[6 * i + i] for i in range(6))


def generate_weyl_group():
    generators = [simple_reflection_matrix(i) for i in range(6)]
    seen = {I6}
    q = deque([I6])
    while q:
        g = q.popleft()
        for s in generators:
            h = matmul(s, g)
            if h not in seen:
                seen.add(h)
                q.append(h)
    return seen


# Coordinate and orbit checks.
assert mat_vec_rows(C, a0) == (0, 0, 0, 0, 0, 3)
assert mat_vec_rows(C, b0) == (2, 0, 0, 0, 0, -1)
assert inner(a0, a0) == 12
assert inner(b0, b0) == 4
assert inner(a0, b0) == 0


# Full Weyl group and stabilizers.
G = generate_weyl_group()
assert len(G) == 51840
stab_a = sum(matvec(g, a0) == a0 for g in G)
stab_ab = sum(matvec(g, a0) == a0 and matvec(g, b0) == b0 for g in G)
assert stab_a == 1920
assert stab_ab == 192

# Character checks. Here chi is the 6-dimensional reflection character of W,
# while V=W\oplus W has character 2 chi. The formulas match Proposition 3.3
# and equation (1) in the manuscript.
sum_m3 = Fraction(0)
sum_m4 = Fraction(0)
for g in G:
    g2 = matmul(g, g)
    g3 = matmul(g2, g)
    g4 = matmul(g2, g2)
    x1 = trace(g)
    x2 = trace(g2)
    x3 = trace(g3)
    x4 = trace(g4)
    sum_m3 += Fraction(4, 3) * x1**3 + 2 * x1 * x2 + Fraction(2, 3) * x3
    sum_m4 += (
        Fraction(2, 3) * x1**4
        + 2 * x1**2 * x2
        + Fraction(1, 2) * x2**2
        + Fraction(4, 3) * x1 * x3
        + Fraction(1, 2) * x4
    )

m3 = sum_m3 / len(G)
m4 = sum_m4 / len(G)
assert m3 == 0
assert m4 == 6

print(f"|W(E6)| = {len(G)}")
print(f"|Stab(a)| = {stab_a}; |W(E6)a| = {len(G) // stab_a}")
print(f"|Stab(a,b)| = {stab_ab}; |W(E6)(a,b)| = {len(G) // stab_ab}")
print(f"m_3(W) = {m3}; m_4(W) = {m4}")

